Painting 3D Nature in 2D: View Synthesis of Natural Scenes from a Single Semantic Mask

We introduce a novel approach that takes a single semantic mask as input to synthesize multi-view consistent color images of natural scenes, trained with a collection of single images from the Internet. Prior works on 3D-aware image synthesis either require multi-view supervision or learning category-level prior for specific classes of objects, which can hardly work for natural scenes. Our key idea to solve this challenging problem is to use a semantic field as the intermediate representation, which is easier to reconstruct from an input semantic mask and then translate to a radiance field with the assistance of off-the-shelf semantic image synthesis models. Experiments show that our method outperforms baseline methods and produces photorealistic, multi-view consistent videos of a variety of natural scenes.

==> fig/exp/180/stitch.py <==
import cv2
name='180'
label = cv2.imread("./{}_paint.png".format(name))
label = cv2.resize(label, (256,256))
image = cv2.imread("./00{}.png".format(name))
image = cv2.resize(image, (128,128))
label[-128:,-128:] = image
cv2.imwrite("{}_process.png".format(name),label)


==> fig/exp/20/stitch.py <==
import cv2
name='20'
label = cv2.imread("./{}_paint.png".format(name))
label = cv2.resize(label, (256,256))
image = cv2.imread("./000{}.jpg".format(name))
image = cv2.resize(image, (128,128))
label[-128:,-128:] = image
cv2.imwrite("{}_process.png".format(name),label)


==> fig/exp/277/stitch.py <==
import cv2
name='277'
label = cv2.imread("./{}_paint.png".format(name))
label = cv2.resize(label, (256,256))
image = cv2.imread("./{}.png".format(name))
image = cv2.resize(image, (128,128))
label[-128:,:-128] = image
cv2.imwrite("{}_process.png".format(name),label)


==> fig/exp/65/stitch.py <==
import cv2
name='65'
label = cv2.imread("./000{}_paint.png".format(name))
label = cv2.resize(label, (256,256))
image = cv2.imread("./000{}.png".format(name))
image = cv2.resize(image, (100,100))
label[-100:,:-100] = image
cv2.imwrite("{}_process.png".format(name),label)


==> fig/vis_fuse_v1/zoom.py <==
import cv2
import argparse
import matplotlib.pyplot as plt
import os
import glob


def zoom_patch(input_file, output_file, rh=0.68, rw=0.76, factor=2.3, ph=100, pw=100, thickness=2, loc_h=0, loc_w=200, color=(255,255,255)):
    '''zoom a patch of a given input
    rh, rw: patch center
    ph, pw: patch size
    factor: zoom-in factor
    thickness: rectangle thickness
    color: rectangle color
    '''
    
    image = cv2.imread(input_file)
    if 'img' in input_file:
        # continue
        image = cv2.resize(image, (image.shape[1] * 2, image.shape[0] * 2))
    h = image.shape[0]
    w = image.shape[1]

    # patch center
    ch = rh
    cw = rw
    print(ch+ph, ch-ph, cw+pw, cw-pw, h, w)

    assert ch+ph < h and ch-ph>0 and cw+pw < w and cw-pw>0
    
    # get patch
    patch = image[ch-ph:ch+ph, cw-pw:cw+pw, :]
    patch = cv2.resize(patch, (int(patch.shape[1]*factor), int(patch.shape[0]*factor)))
    
    # draw rectangle
    start_point=(cw-pw, ch-ph)
    end_point=(cw+pw, ch+ph)
    image = cv2.rectangle(image, start_point, end_point, color, thickness)
    
    # draw the patch on the right-top corner
    ph_zoom = patch.shape[0]
    pw_zoom = patch.shape[1]
    #loc_w = 200
    #loc_h = 2
    offset=0
    # offset=-thickness//2
    #image[h-ph_zoom-offset:h-offset, w-ph_zoom-offset:w-offset] = patch
    # import ipdb; ipdb.set_trace()
    loc_h = h - ph_zoom
    loc_w = w - pw_zoom
    # image[loc_h+offset:loc_h+ph_zoom+offset, 0+loc_w+offset:pw_zoom+loc_w+offset] = patch
    # image = cv2.rectangle(image, (w-pw_zoom-offset, h-ph_zoom-offset), (w-offset, h-offset), color, thickness)
    # image = cv2.rectangle(image, (0-offset+loc_w, 0-offset+loc_h), (pw_zoom-offset+loc_w, ph_zoom-offset+loc_h), color, thickness)
    # image = cv2.rectangle(image, (0+loc_w, 0+loc_h), (pw_zoom+loc_w, ph_zoom+loc_h), color, thickness)
    cv2.imwrite(output_file, image)

if __name__=="__main__":
    # input
    subfolder = 'completion'
    # if subfolder=='sslam':
    input_dir='./'
    output_dir='./result'
    os.makedirs(output_dir, exist_ok=True)
    #input_files = [f for f in sorted(os.listdir(input_dir)) if f.endswith('.png')]
    input_files = glob.glob(input_dir + '/*.png')
    color = (255,0,255)
    rh=200; rw=200; factor=2.0; ph=55; pw=55; thickness=2; loc_h=0; loc_w=200
    # rh=172; rw=583; factor=2.0; ph=30; pw=120; thickness=10; loc_h=0; loc_w=200
    #    rh=209; rw=534; factor=2.0; ph=30; pw=120; thickness=10; loc_h=0; loc_w=200

    # elif subfolder=='completion':
    #     input_dir='benchmark/scene_completion/'
    #     input_files = sorted(glob.glob(input_dir + '/*/*.jpg')) 
    #     input_files = [f for f in input_files if not '_zoom.jpg' in f] 
    #     color = (188,188,188)
    #     rh=0.41; rw=0.58; factor=2.8; ph=50; pw=50; thickness=3; loc_h=430; loc_w = 390
    # elif subfolder=='unary_instance':
    #     input_dir='appendix/unary_instance'
    #     output_dir='appendix/unary_instance_zoom'
    #     input_files = sorted(glob.glob(input_dir + '/instance/*.png')) + sorted(glob.glob(input_dir + '/woinstance/*.png'))
    #     color = (188,188,188)
    #     rh=0.61; rw=0.37; factor=2.8; ph=50; pw=50; thickness=3; loc_h=7; loc_w = 1120

    #os.makedirs(output_dir, exist_ok=True)
    for input_file in input_files:
        print('Processing %s' % os.path.join(input_file))
        basename = os.path.basename(input_file)
        if ('zoom_zoom' not in input_file) and ('zoom' in input_file):
            zoom_patch(input_file, input_file.replace('.png', '_zoom.png'),
                    rh=rh, rw=rw, factor=factor, ph=ph, pw=pw, thickness=thickness, loc_h=loc_h, loc_w=loc_w, color=color)


